Probabilistic Principles for Biophysics and Neuroscience: Entropy Production, Bayesian Mechanics & the Free-Energy Principle

This thesis focuses on three fundamental aspects of biological systems; namely, entropy production, Bayesian mechanics, and the free-energy principle. The contributions are threefold: 1) We compute the entropy production for a greater class of systems than before, including almost any stationary diffusion process, such as degenerate diffusions where the driving noise does not act on all coordinates of the system. Importantly, this class of systems encompasses Markovian approximations of stochastic differential equations driven by colored noise, which is significant since biological systems at the macro- and meso-scale are generally subject to colored fluctuations. 2) We develop a Bayesian mechanics for biological and physical entities that interact with their environment in which we give sufficient and necessary conditions for the internal states of something to infer its external states, consistently with variational Bayesian inference in statistics and theoretical neuroscience. 3) We refine the constraints on Bayesian mechanics to obtain a description that is more specific to biological systems, called the free-energy principle. This says that active and internal states of biological systems unfold as minimising a quantity known as free energy. The mathematical foundation to the free-energy principle, presented here, unlocks a first principles approach to modeling and simulating behavior in neurobiology and artificial intelligence, by minimising free energy given a generative model of external and sensory states.

==> Chap2_RS/Figures/Sync_map_non_example.py <==
'''
Simulations synchroinsation map (non-example)
'''


import numpy as np
import matplotlib.pyplot as plt

#plt.rc('text', usetex=True)
#plt.rc('text.latex', preamble=r'\usepackage{bm}')
#plt.rc('text', usetex=True)
#plt.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]
pgf_with_latex = {"pgf.preamble": r"\usepackage{amsmath}"}     # setup matplotlib to use latex for output      # change this if using xetex or lautex
plt.style.use('seaborn-white')
from scipy import stats

'''
Setup
'''

dim = 3  # dimension of state-space
de = slice(0, 1)  # dimensions of external states
db = slice(1, 2)  # dimensions of blanket states (e.g. 2)
di = slice(2, 3)  # dimensions of internal states


#Define precision
Pi = np.random.rand(dim, dim)
# enforce Markov blanket condition
Pi[de, di] = 0
Pi[di, de] = 0
#ensures that condition of synchronisation map is not realised
Pi[di,db] =0
Pi[db,di]=0
# enforce symmetric
Pi = Pi + Pi.T
#make sure positive definite
if np.any(np.linalg.eigvals(Pi) <= 0):
    Pi = Pi - 1.5 * np.min(np.linalg.eigvals(Pi)) * np.eye(dim)


# We compute the stationary covariance
S= np.linalg.inv(Pi)



# define the linear synchronisation map
#mu = S[di, db] * S[db, db] ** (-1)  # expected internal state
#eta = S[de, db] * S[db, db] ** (-1)  # expected external state
sync = 0 # sync map
#sync = S[de, db] * S[di, db] ** (-1)  # sync map


'''
Generate samples of Gaussian distribution
'''
N = 10 ** 6   # number of trajectories #usually 3*10**2
x = np.random.multivariate_normal(mean=np.zeros(dim), cov=S, size=N).T

'''
Figure 1
'''
# For each blanket state we plot
# the empirical expected external state
# with the sync(empirical expected internal state)
# to check that the synchronisation map works

delta = 10 ** (-2)  # size of bins
bins = np.arange(np.min(x[db, :]), np.max(x[db, :]), delta)  # partition blanket state-space into several bins
j = np.zeros(bins.shape) #index: scores whether we are using a bin

bold_eta_empirical = np.empty(bins.shape)
sync_bold_mu = np.empty(bins.shape)
bold_mu_empirical = np.empty(bins.shape)

for i in range(len(bins)):
    indices = (x[db, :] >= bins[i]) * (
            x[db, :] <= bins[i] + delta)  # select observations where blanket state is in desired bin
    indices = indices.reshape([N])
    if np.sum(indices) > 1000:  # if there are a sufficient amount of samples #usually 1000
        j[i] = 1  # score that we are using this bin
        eta_samples = x[de, indices]  # select samples of internal states given blanket states
        bold_eta_empirical[i] = np.mean(eta_samples)  # select empirical expected external state given blanket state
        mu_samples = x[di, indices]  # select samples of internal states given blanket states
        bold_mu_empirical[i] = np.mean(mu_samples)  # empirical expected internal state
        sync_bold_mu[i] = sync * bold_mu_empirical[i]  # synchronisation map of empirical expected internal state

plt.figure(2)
plt.clf()
#plt.suptitle('Synchronisation map')
plt.scatter(bins[j == 1], sync_bold_mu[j == 1], s=1, alpha=0.5,
            label='Prediction: $\sigma(\mathbf{\mu}(b))$')  # scatter plot theoretical expected internal state
plt.scatter(bins[j == 1], bold_eta_empirical[j == 1], s=1, alpha=0.5,
            label='Actual: $\mathbf{\eta}(b)$')  # scatter plot empirical external internal state
plt.xlabel('Blanket state space $\mathcal{B}$')
plt.ylabel('External state space $\mathcal{E}$')
plt.legend(loc='upper right')
cor = stats.pearsonr(sync_bold_mu[j == 1], bold_eta_empirical[j == 1])
plt.title(f'Pearson correlation = {np.round(cor[0],6)}')
plt.savefig("Prediction_sync_map_non-example.png", dpi=100)




